Optimizing Bit-Serial Matrix Multiplication for Reconfigurable Computing

Matrix-matrix multiplication is a key computational kernel for numerous applications in science and engineering, with ample parallelism and data locality that lends itself well to high-performance implementations. Many matrix multiplication-dependent applications can use reduced-precision integer or fixed-point representations to increase their performance and energy efficiency while still offering adequate quality of results. However, precision requirements may vary between different application phases or depend on input data, rendering constant-precision solutions ineffective. BISMO, a vectorized bit-serial matrix multiplication overlay for reconfigurable computing, previously utilized the excellent binary-operation performance of FPGAs to offer a matrix multiplication performance that scales with required precision and parallelism. We show how BISMO can be scaled up on Xilinx FPGAs using an arithmetic architecture that better utilizes 6-LUTs. The improved BISMO achieves a peak performance of 15.4 binary TOPS on the Ultra96 board with a Xilinx UltraScale+ MPSoC.

==> codesnippets/andtest.cpp <==
#include <ap_int.h>

#define WIDTH 64

ap_int<WIDTH> andtest(ap_int<WIDTH> inA, ap_int<WIDTH> inB) {
#pragma HLS PIPELINE II=1
	return inA & inB;
}



#define ACCWIDTH 32
#define BITS_A	 5
#define BITS_B	 3
#define SIMD	 256

ap_int<ACCWIDTH> DPU(ap_int<BITS_A> inA[SIMD], ap_int<BITS_B> inB[SIMD]) {
#pragma HLS ARRAY_PARTITION variable=inA complete dim=1
#pragma HLS ARRAY_PARTITION variable=inB complete dim=1
#pragma HLS PIPELINE II=1
	static ap_int<ACCWIDTH> acc = 0;


	for(int i = 0; i < SIMD; i++) {
#pragma HLS UNROLL
		ap_int<BITS_A+BITS_B> mres = inA[i] * inB[i];
#pragma HLS RESOURCE variable=mres core=Mul_LUT
		acc += mres;
	}

	return acc;
}

